Cancelation norm and the geometry of biinvariant word metrics

We study biinvariant word metrics on groups. We provide an efficient algorithm for computing the biinvariant word norm on a finitely generated free group and we construct an isometric embedding of a locally compact tree into the biinvariant Cayley graph of a nonabelian free group. We investigate the geometry of cyclic subgroups. We observe that in many classes of groups cyclic subgroups are either bounded or detected by homogeneous quasimorphisms. We call this property the bq-dichotomy and we prove it for many classes of groups of geometric origin.

==> biinv.length.cpp <==
#include<stdio.h>
#include<stdlib.h>
#include<string.h>

int main(int argc, char *tt[]){

int e; //exponent
int d;  //length of the word
int i,j,k,x,y;
int max = 1000;
double w,v;
int dd[max][max]; //dd[i][j] = biinvariant length of the word t[i]...t[j]
int t[max];
char z;

if(argc!=3) {
        printf("Usage: biinv.length exponent word\n");
        return 0;
}

e = atoi(tt[1]);
d = strlen(tt[2]);

if(d*e > 999) { 
	printf("Length of word^exponent cannot excede 1000.\n");
	return 0;
} 

//digitilize
for (j=0;j<d;j++) {
	z = tt[2][j];
	if(z == 'a') t[j] = 1;
	if(z == 'A') t[j] = -1;
	if(z == 'b') t[j] = 2;
	if(z == 'B') t[j] = -2;
}

//t <- word^exponent
for(j=1;j<e;j++){
	for(i=0;i<d;i++) t[j*d+i] = t[i];
}

//initial values for dd
for(j=0;j<e*d;j++) {
	dd[j][j] = 1;	
	dd[j+1][j] = 0;
}

//computing the biiinvariant length of the subwords t[i][x]
for (j=2; j<e*d+1;j++){ // j = length of subwords whose biinv. length is computed
	for(i=0;i<e*d-j+1;i++){
		x = i+j-1;
		dd[i][x]=dd[i][x-1]+1;
		
		for(k=0;k<j-1;k++) {
			if (t[i+k]+t[x] == 0){ 
				if (k > 0)  y = dd[i][i+k-1]+dd[i+k+1][x-1];
				else y = dd[i+1][x-1];
				if (y < dd[i][x]) dd[i][x] = y;
				}
		}   	
	}
}

w = (float)dd[0][d*e-1]/(float)(dd[0][d-1]*e);
v = (float)dd[0][d*e-1]/(float)(d*e);

printf("Biinvariant length of the Word: %d \nBiinvariant length of the Word^Exponent: %d \nDistorsion: %.2f \nBiinvariant vs. normal length: %.2f\n",dd[0][d-1],dd[0][d*e-1],w,v);

return 0;
}


